Numerical model of elastic laminated glass beams under finite strain

Laminated glass structures are formed by stiff layers of glass connected with a compliant plastic interlayer. Due to their slenderness and heterogeneity, they exhibit a complex mechanical response that is difficult to capture by single-layer models even in the elastic range. The purpose of this paper is to introduce an efficient and reliable finite element approach to the simulation of the immediate response of laminated glass beams. It proceeds from a refined plate theory due to Mau (1973), as we treat each layer independently and enforce the compatibility by the Lagrange multipliers. At the layer level, we adopt the finite-strain shear deformable formulation of Reissner (1972) and the numerical framework by Ibrahimbegovi\'{c} and Frey (1993). The resulting system is solved by the Newton method with consistent linearization. By comparing the model predictions against available experimental data, analytical methods and two-dimensional finite element simulations, we demonstrate that the proposed formulation is reliable and provides accuracy comparable to the detailed two-dimensional finite element analyzes. As such, it offers a convenient basis to incorporate more refined constitutive description of the interlayer.

==> anc/cross_section_char.m <==
function [A,As,I] = cross_section_char(b,h)
% Provides cross-section characteristics

A  = b*h;
As = 5/6*A;
I  = 1/12*b*h^3;
end

==> anc/elem_strains.m <==
function [Dde,betae,Se,Ge,Ke] = elem_strains(de,Le)
%% Implements Eq. (20)
Dde = de(4:6)-de(1:3);
betae = .5*(de(3)+de(6));

Se = (Le+Dde(1))*cos(betae)/Le-Dde(2)*sin(betae)/Le-1;
Ge = (Le+Dde(1))*sin(betae)/Le+Dde(2)*cos(betae)/Le;
Ke = Dde(3)/Le;
end

==> anc/elem_strains_lin.m <==
function [Dde,betae,Se,Ge,Ke] = elem_strains_lin(de,Le)
%% Implements Eq. (xyz)
Dde = de(4:6)-de(1:3);
betae = .5*(de(3)+de(6));

Se = Dde(1)/Le;
Ge = betae + Dde(2)/Le;
Ke = Dde(3)/Le;
end

==> anc/example01.m <==
function example01 % in Section 5.2

inp.L = 1.0; % [m]
inp.b = 0.1; % [m]
inp.h = [5;0.38;5]*1e-3; % [m]

inp.E = [64.5e9;3.61e6;64.5e9];
inp.G = [26.2e9;1.28e6;26.2e9];

inp.num_elems = 80;

Le = inp.L/inp.num_elems;

%% Supports
j = round(0.1/Le)+1;
id = get_node_id(3,j,inp.num_elems);
inp.fixedDofs = [id(2)];

j = round(0.9/Le)+1;
id = get_node_id(3,j,inp.num_elems);
inp.fixedDofs = [inp.fixedDofs',id(1:2)']';

%% Loading
j = round(.5/Le)+1;
id = get_node_id(1,j,inp.num_elems);

inp.loadedDofs = [id(2)];
inp.load = 50;

%% Figure Figure 3(b) %%
data = zeros(inp.num_elems/2+1,4);

%% Linear analysis 
inp.tolerance = [1,1]*1e6;

[d,lam]=solver(inp);
sfields = get_smoothed_fields(inp,d,'lin');

data(:,1) = sfields.wc(1:size(data,1),3)*1e3;

stress_lin = [ ...
    postprocessor(1,'stress_x','top',sfields), ...
    postprocessor(2,'stress_xz','mid',sfields), ...
    postprocessor(3,'stress_x','bot',sfields) ]; 

%% Non-linear analysis
inp.tolerance = [1,1]*1e-6;

[d,lam]=solver(inp);
sfields = get_smoothed_fields(inp,d);

stress_nlin = [ ...
    postprocessor(1,'stress_x','top',sfields), ...
    postprocessor(2,'stress_xz','mid',sfields), ...
    postprocessor(3,'stress_x','bot',sfields) ]; 

%% Analytical solutions
data(:,3) = analytical_monolithic(sfields.x(1:size(data,1)),50)*1e3;
data(:,4) = analytical_layered(sfields.x(1:size(data,1)),50)*1e3;

%% Plot data
clc; 
plot(sfields.x(1:size(data,1)),data(:,1),...
     sfields.x(1:size(data,1)),data(:,2),...
     sfields.x(1:size(data,1)),data(:,3),...
     sfields.x(1:size(data,1)),data(:,4));

set(gca,'YDir','reverse')
xlabel('Distance [m]');
ylabel('Deflection [mm]');
legend('linear','nonlinear','monolithic','layered');

disp('Figure produced, press any key to continue...');

%data = [sfields.x(1:size(data,1)), -data]';
%save( 'example01.dat', 'data', '-ascii', '-tabs' );
pause

%% Plot normal stress distributions
clf;
data = zeros(inp.num_elems/2+1,4);

data = [ stress_lin(1:size(data,1),1),stress_nlin(1:size(data,1),1),...
         stress_lin(1:size(data,1),3),stress_nlin(1:size(data,1),3) ];    

plot(sfields.x(1:size(data,1)),data(:,1), ...
     sfields.x(1:size(data,1)),data(:,2), ...
     sfields.x(1:size(data,1)),data(:,3), ...
     sfields.x(1:size(data,1)),data(:,4));

xlabel('Distance [m]');
ylabel('Normal stress [Pa]');
legend('top linear','top nonlinear','bottom linear','bottom nonlinear');

data = [sfields.x(1:size(data,1)), data]';
save( 'figure04a.dat', 'data', '-ascii', '-tabs' );

disp('Figure produced, press any key to continue...');
pause;

%% Plot shear stress distributions
clf;

data = zeros(inp.num_elems/2+1,2);
data = [stress_lin(1:size(data,1),2), stress_nlin(1:size(data,1),2)];

plot(sfields.x(1:size(data,1)),data(:,1), ...
     sfields.x(1:size(data,1)),data(:,2));

xlabel('Distance [m]');
ylabel('Shear stress [Pa]');
legend('mid linear','mid nonlinear');

data = [sfields.x(1:size(data,1)), data]';
save( 'figure04b.dat', 'data', '-ascii', '-tabs' );

disp('Figure produced, press any key to continue...');
pause;

%% Tables 3 and 4
F = [50;100;150;200];
data_exp = [1.27,9.55;2.55,12.34;4.12,21.89;5.57,26.27]; 
data_ana = [1.34,7.23;2.69,14.45;4.03,21.68;5.38,28.90];

%% Linear analysis
data_lin = zeros(size(data_exp));
inp.tolerance = [1,1]*1e6;

for i = 1:length(F)
    inp.load = F(i);
    [d,lam] = solver(inp);
    sfields = get_smoothed_fields(inp,d,'lin');
    data_lin(i,1) = max(sfields.wc(:,3))*1e3;
    stress = postprocessor(3,'stress_x','bot',sfields);
    data_lin(i,2) = max(stress)*1e-6;
end

%% Non-linear analysis
data_nlin = zeros(size(data_exp));
inp.tolerance = [1,1]*1e-6;

for i = 1:length(F)
    inp.load = F(i);
    [d,lam] = solver(inp);
    sfields = get_smoothed_fields(inp,d);
    data_nlin(i,1) = max(sfields.wc(:,3))*1e3;
    stress = postprocessor(3,'stress_x','bot',sfields);
    data_nlin(i,2) = max(stress)*1e-6;
end

clc;

fprintf('====================================================================\n');
fprintf('Load\twexp\twan\twlin\terre\terra\twnlin\terre\terra\n');
fprintf('====================================================================\n');

for i=1:length(F)
fprintf('%d\t%2.2f\t%2.2f\t%2.2f\t%2.1f\t%2.1f\t%2.2f\t%2.1f\t%2.1f\n',...
    F(i),data_exp(i,1),data_ana(i,1),...
    data_lin(i,1),rerror(data_lin(i,1),data_exp(i,1)),...
    rerror(data_lin(i,1),data_ana(i,1)),...
    data_nlin(i,1),rerror(data_nlin(i,1),data_exp(i,1)),...
    rerror(data_nlin(i,1),data_ana(i,1)));
end

fprintf('====================================================================\n');

fprintf('\n====================================================================\n');
fprintf('Load\tsexp\tsan\tslin\terre\terra\tsnlin\terre\terra\n');
fprintf('====================================================================\n');

for i=1:length(F)
fprintf('%d\t%2.2f\t%2.2f\t%2.2f\t%2.1f\t%2.1f\t%2.2f\t%2.1f\t%2.1f\n',...
    F(i),data_exp(i,2),data_ana(i,2),...
    data_lin(i,2),rerror(data_lin(i,2),data_exp(i,2)),...
    rerror(data_lin(i,2),data_ana(i,2)),...
    data_nlin(i,2),rerror(data_nlin(i,2),data_exp(i,2)),...
    rerror(data_nlin(i,2),data_ana(i,2)));
end

fprintf('====================================================================\n');

%% Local functions
    function val = analytical_monolithic(x,F)
        val = zeros(size(x));
        EI = inp.E(1)*1/12*inp.b*inp.h(1)^3;
        ind=find(x<=.1);
        val(ind)=.5*F/EI*(.04*x(ind)-.004);
        ind=find(x>.1);
        val(ind)=.5*F/EI*(-1/12*(x(ind)-.1).^3+.04*(x(ind)-0.1));
    end

    function val = analytical_layered(x,F)
        val = zeros(size(x));
        EI = inp.E(1)*1/12*inp.b*(sum(inp.h))^3;
        ind=find(x<=.1);
        val(ind)=F/EI*(.04*x(ind)-.004);
        ind=find(x>.1);
        val(ind)=F/EI*(-1/12*(x(ind)-.1).^3+.04*(x(ind)-0.1));
    end

    function val = rerror(x1,x2)
        val = ((x1-x2)/x2)*100;
    end
end


==> anc/example02.m <==
function example02 % in Section 5.2

inp.L = 1.5; % [m]
inp.b = 0.05; % [m]
inp.h = [2.12;0.76;2.12]*1e-3; % [m]

inp.E = [64.5e9;2.8e6;64.5e9];
inp.G = [26.2e9;1e6;26.2e9];

inp.num_elems = 150;

Le = inp.L/inp.num_elems;

F = [15;30;45;60;90;120;150];

%% Supports
inp.fixedDofs = ...
    [get_node_id(1,1,inp.num_elems);
     get_node_id(1,inp.num_elems+1,inp.num_elems);
     get_node_id(2,1,inp.num_elems);
     get_node_id(2,inp.num_elems+1,inp.num_elems);
     get_node_id(3,1,inp.num_elems);
     get_node_id(3,inp.num_elems+1,inp.num_elems)];

%% Loading
id = get_node_id(1,inp.num_elems/2+1,inp.num_elems);
inp.loadedDofs = id(2);

%% Figure 4(b)
inp.load = F(1);
data = zeros(inp.num_elems/2+1,4);

%% Linear analysis 
inp.tolerance = [1,1]*1e6;

[d,lam]=solver(inp);
sfields = get_smoothed_fields(inp,d,'lin');

data(:,1) = sfields.wc(1:size(data,1),3)*1e3;

stress_lin = [ ...
    postprocessor(1,'stress_x','top',sfields), ...
    postprocessor(2,'stress_xz','mid',sfields), ...
    postprocessor(3,'stress_x','bot',sfields) ];    

%% Non-linear analysis
inp.tolerance = [1,1]*1e-6;

[d,lam]=solver(inp);
sfields = get_smoothed_fields(inp,d);

data(:,2) = sfields.wc(1:size(data,1),3)*1e3;

stress_nlin = [ ...
    postprocessor(1,'stress_x','top',sfields), ...
    postprocessor(2,'stress_xz','mid',sfields), ...
    postprocessor(3,'stress_x','bot',sfields) ];    

%% Analytical solutions
data(:,3) = analytical_monolithic(sfields.x(1:size(data,1)),15)*1e3;
data(:,4) = analytical_layered(sfields.x(1:size(data,1)),15)*1e3;

%% Plot data
clc; 
plot(sfields.x(1:size(data,1)),data(:,1),...
     sfields.x(1:size(data,1)),data(:,2),...
     sfields.x(1:size(data,1)),data(:,3),...
     sfields.x(1:size(data,1)),data(:,4));

set(gca,'YDir','reverse')
xlabel('Distance [m]');
ylabel('Deflection [mm]');
legend('linear','nonlinear','monolithic','layered');

disp('Figure produced, press any key to continue...');

%data = [sfields.x(1:size(data,1)), -data]';
%save( 'example02.dat', 'data', '-ascii', '-tabs' );

pause

%% Plot normal stress distributions
clf;
data = zeros(inp.num_elems/2+1,4);

data = [ stress_lin(1:size(data,1),1),stress_nlin(1:size(data,1),1),...
         stress_lin(1:size(data,1),3),stress_nlin(1:size(data,1),3) ];    

plot(sfields.x(1:size(data,1)),data(:,1), ...
     sfields.x(1:size(data,1)),data(:,2), ...
     sfields.x(1:size(data,1)),data(:,3), ...
     sfields.x(1:size(data,1)),data(:,4));

xlabel('Distance [m]');
ylabel('Normal stress [Pa]');
legend('top linear','top nonlinear','bottom linear','bottom nonlinear');

data = [sfields.x(1:size(data,1)), data]';
save( 'figure06a.dat', 'data', '-ascii', '-tabs' );

disp('Figure produced, press any key to continue...');
pause;

%% Plot shear stress distributions
clf;

data = zeros(inp.num_elems/2+1,2);
data = [stress_lin(1:size(data,1),2), stress_nlin(1:size(data,1),2)];

plot(sfields.x(1:size(data,1)),data(:,1), ...
     sfields.x(1:size(data,1)),data(:,2));

xlabel('Distance [m]');
ylabel('Shear stress [Pa]');
legend('mid linear','mid nonlinear');

data = [sfields.x(1:size(data,1)), data]';
save( 'figure06b.dat', 'data', '-ascii', '-tabs' );

disp('Figure produced, press any key to continue...');
pause;

%% Prepare tables
data_ana = [5.92,12.87;8.10,20.69;9.60,27.13;10.78,32.82;12.64,42.82;...
    14.10,51.68;15.34,59.76];
data_num = [5.92,12.46;8.10,19.89;9.60,25.94;10.78,31.25;12.63,40.51;...
    14.09,48.64;15.32,56.00]; 

%% Linear analysis
data_lin = zeros(size(data_num));
inp.tolerance = [1,1]*1e6;

for i = 1:length(F)
    inp.load = F(i);
    [d,lam] = solver(inp);
    sfields = get_smoothed_fields(inp,d,'lin');
    data_lin(i,1) = sfields.wc(inp.num_elems/2+1)*1e3;
    stress = postprocessor(3,'stress_x','bot',sfields);
    data_lin(i,2) = stress(inp.num_elems/2+1)*1e-6;
end

%% Non-linear analysis
data_nlin = zeros(size(data_num));
inp.tolerance = [1,1]*1e-6;

for i = 1:length(F)
    inp.load = F(i);
    [d,lam] = solver(inp);
    sfields = get_smoothed_fields(inp,d);
    data_nlin(i,1) = sfields.wc(inp.num_elems/2+1)*1e3;
    stress = postprocessor(3,'stress_x','bot',sfields);
    data_nlin(i,2) = stress(inp.num_elems/2+1)*1e-6;
end

disp('Convergence progress displayed, press a key to continue...');% Table8
pause;
%% Produce tables 6 and 7
clc;
fprintf('====================================================================\n');
fprintf('Load\twana\twnum\twlin\terra\terrn\twnlin\terra\terrn\n');
fprintf('====================================================================\n');

for i=1:length(F)
fprintf('%d\t%2.2f\t%2.2f\t%2.2f\t%2.1f\t%2.1f\t%2.2f\t%2.1f\t%2.1f\n',...
    F(i),data_ana(i,1),data_num(i,1),...
    data_lin(i,1),rerror(data_lin(i,1),data_ana(i,1)),...
    rerror(data_lin(i,1),data_num(i,1)),...
    data_nlin(i,1),rerror(data_nlin(i,1),data_ana(i,1)),...
    rerror(data_nlin(i,1),data_num(i,1)));
end

fprintf('====================================================================\n');


fprintf('\n====================================================================\n');
fprintf('Load\tsana\tsnum\tslin\terra\terrn\tsnlin\terra\terrn\n');
fprintf('====================================================================\n');

for i=1:length(F)
fprintf('%d\t%2.2f\t%2.2f\t%2.2f\t%2.1f\t%2.1f\t%2.2f\t%2.1f\t%2.1f\n',...
    F(i),data_ana(i,2),data_num(i,2),...
    data_lin(i,2),rerror(data_lin(i,2),data_ana(i,2)),...
    rerror(data_lin(i,2),data_num(i,2)),...
    data_nlin(i,2),rerror(data_nlin(i,2),data_ana(i,2)),...
    rerror(data_nlin(i,2),data_num(i,2)));
end

fprintf('====================================================================\n');

%% Plot deflections

%% Produce displacement table
    function val = analytical_monolithic(x,F)
        val = zeros(size(x));
        EI = inp.E(1)*1/12*inp.b*inp.h(1)^3;
        val=.5*F/EI*(-.5/6*x.^3+.1875/2*x.^2);
    end

    function val = analytical_layered(x,F)
        val = zeros(size(x));
        EI = inp.E(1)*1/12*inp.b*(sum(inp.h))^3;
        val= F/EI*(-.5/6*x.^3+.1875/2*x.^2);
    end

    function val = rerror(x1,x2)
        val = ((x1-x2)/x2)*100;
    end
end

==> anc/get_Kt_lam.m <==
function Kt_lam = get_Kt_lam(hj,dphij,lamj)
% Implements Eq.(42)

Kt_lam = zeros(2,2);
Kt_lam(1,1) = -.5*(hj(1)*sin(dphij(1))*lamj(1) + ...
    hj(1)*cos(dphij(1))*lamj(2));
Kt_lam(2,2) = -.5*(hj(2)*sin(dphij(2))*lamj(1) + ...
    hj(2)*cos(dphij(2))*lamj(2));
end

==> anc/get_Kte.m <==
function Kte = get_Kte(de,Le,E,G,A,As,I)
% Implements Eq. (38)

[Dde,betae,Se,Ge,Ke] = elem_strains(de,Le); % Get auxiliary factors

%% Assemble the upper diagonal of matrix;
Kte = zeros(6,6);

Kte(1,1) = (E*A*cos(betae)^2+G*As*sin(betae)^2)/Le;
Kte(1,2) = (G*As-E*A)*sin(2*betae)/(2*Le);
Kte(1,3) = ((E*A-G*As)*(Se*sin(betae)+Ge*cos(betae))-G*As*sin(betae))/2;
Kte(1,4) = -Kte(1,1);
Kte(1,5) = -Kte(1,2);
Kte(1,6) = Kte(1,3);
Kte(2,2) = (E*A*sin(betae)^2+G*As*cos(betae)^2)/Le;
Kte(2,3) = ((E*A-G*As)*(Se*cos(betae)-sin(betae)*Ge)-G*As*cos(betae))/2;
Kte(2,4) = -Kte(1,2);
Kte(2,5) = -Kte(2,2);
Kte(2,6) = Kte(2,3);
Kte(3,3) = (-(Le+Dde(1))*Kte(2,3)+Dde(2)*Kte(1,3))/2+E*I/Le;
Kte(3,4) = -Kte(1,3);
Kte(3,5) = -Kte(2,3);
Kte(3,6) = Kte(3,3)-2*E*I/Le;
Kte(4,4) = Kte(1,1);
Kte(4,5) = Kte(1,2);
Kte(4,6) = -Kte(1,3);
Kte(5,5) = Kte(2,2);
Kte(5,6) = -Kte(2,3);
Kte(6,6) = Kte(3,3);

Kte = Kte + triu(Kte,1)'; % Add symmetric entries
end

==> anc/get_cj_Cj.m <==
function [cj,Cj] = get_cj_Cj(hj,dj)
% Implements Eqs. (23) and (39)
% dj = [u0_j^i;w0_j^i;phi_j^i;u0_j^i+1;w0_j^i+1;phi_j^i+1];

cj = zeros(2,1);
cj(1) = dj(1)-dj(4)+.5*(hj(1)*sin(dj(3))+hj(2)*sin(dj(6)));
cj(2) = -.5*(hj(1)+hj(2))+dj(2)-dj(5)+...
    .5*(hj(1)*cos(dj(3))+hj(2)*cos(dj(6)));

Cj = zeros(2,6);

Cj(1,1) = 1;
Cj(1,4) = -1;
Cj(1,3) =.5*hj(1)*cos(dj(3));
Cj(1,6) =.5*hj(2)*cos(dj(6));
Cj(2,2) = 1;
Cj(2,5) = -1;
Cj(2,3) =-.5*hj(1)*sin(dj(3));
Cj(2,6) =-.5*hj(2)*sin(dj(6));

end

==> anc/get_finte.m <==
function finte = get_finte(de,Le,E,G,A,As,I)
% Implements Eq. (37)
finte = zeros(6,1);

[Dde,betae,Se,Ge,Ke] = elem_strains(de,Le);

finte(1) = -E*A*Se*cos(betae)-G*As*Ge*sin(betae);
finte(2) = E*A*Se*sin(betae)-G*As*Ge*cos(betae);
finte(3) = -(Le+Dde(1))*finte(2)/2+Dde(2)*finte(1)/2-E*I*Ke;
finte(4) = -finte(1);
finte(5) = -finte(2);
finte(6) = -(Le+Dde(1))*finte(2)/2+Dde(2)*finte(1)/2+E*I*Ke;
end

==> anc/get_node_id.m <==
function id = get_node_id(i,j,ne)
% Layer node node indices -> code numbers
id=3*(i-1)*(ne+1) + 3*j*[1;1;1]-[2;1;0];
end



==> anc/get_smoothed_fields.m <==
function out = get_smoothed_fields(inp,d,mode)
% Implements the smoothing procedure mentioned in the first paragraph
% of Section 5
% strain_val is a handle to function evaluting strains from displecements

ne = inp.num_elems;
Le = inp.L/ne;

out.uc  = reshape(d(1:3:end),[ne+1,3]);
out.wc  = reshape(d(2:3:end),[ne+1,3]);
out.phi = reshape(d(3:3:end),[ne+1,3]);

Sce = zeros(3,ne); % Element normal strains (constant)
Gce = zeros(3,ne); % Element shear strains (constant)
Kce = zeros(3,ne); % Element pseudo-curvatures (constant)

ide = [1:6];

dummy1 = 0;
dummy2 = 0;

for i=1:3
    for e=1:ne
        if( nargin == 3 )
            [dummy1,dummy2,Sce(i,e),Gce(i,e),Kce(i,e)] = ...
            elem_strains_lin(d(ide),Le);
        else
            [dummy1,dummy2,Sce(i,e),Gce(i,e),Kce(i,e)] = ...
            elem_strains(d(ide),Le);
        end
        ide = ide+3;
    end
    ide = ide+3;
end

out.Sc = zeros(3,ne+1); % Nodal smoothed normal strains
out.Gc = zeros(3,ne+1); % Nodal smoothed shear strains
out.Kc = zeros(3,ne+1); % Nodal smoothed pseudo-curvatures

%% Smoothing matrix
A = sparse(diag(4*ones(1,ne+1))+diag(ones(1,ne),1)+diag(ones(1,ne),-1));
A(1,1)=2;
A(end,end) = 2;
A = A/3;

%% Smoothing of normal strains
for e=1:ne
    out.Sc(:,e) = out.Sc(:,e) + Sce(:,e);
    out.Sc(:,e+1) = out.Sc(:,e+1) + Sce(:,e);
end
out.Sc = A\out.Sc';

%% Smoothing of shear strains

for e=1:ne
    out.Gc(:,e) = out.Gc(:,e) + Gce(:,e);
    out.Gc(:,e+1) = out.Gc(:,e+1) + Gce(:,e);
end
out.Gc = A\out.Gc';

%% Smoothing of pseudo-curvatures strains
for e=1:ne
    out.Kc(:,e) = out.Kc(:,e) + Kce(:,e);
    out.Kc(:,e+1) = out.Kc(:,e+1) + Kce(:,e);
end
out.Kc = A\out.Kc';

%% Grid to plot values
out.x = linspace(0,inp.L,ne+1)';
out.h = inp.h;
out.E = inp.E;
out.G = inp.G;
end

==> anc/postprocessor.m <==
function val = postprocessor(i,quantity,pos,data)
%% A simple and single-purpose iterface implementing Eq.(35)

val = zeros(size(data.x)); % Value at the center

switch([quantity,'@',pos])
    case 'stress_x@bot'
        val = data.E(i)*(data.Sc(:,i)+.5*data.Kc(:,i)*data.h(i));
     
    case 'strain_x@bot'
        val = data.Sc(:,i)+.5*data.Kc(:,i)*data.h(i);
    
    case 'strain_x@top'    
        val = data.Sc(:,i)-.5*data.Kc(:,i)*data.h(i);

    case 'stress_x@top'    
        val = data.E(i)*(data.Sc(:,i)-.5*data.Kc(:,i)*data.h(i));

    case 'strain_x@mid'    
        val = data.Sc(:,i);

    case 'strain_xz@mid'    
        val = data.Gc(:,i);

    case 'stress_xz@mid'    
        val = data.G(i)*data.Gc(:,i);        
        
    case 'stress_x@mid'    
        val = data.E(i)*data.Sc(:,i);
                
    otherwise
        disp('Not implemented yet');
end

end



==> anc/solver.m <==
function [d,lam] = solver(inp)
% Implements Algorithm1

%% Discetization data
ne = inp.num_elems; % Number of elements 
Le = inp.L/ne; % Length of a single element

%% Cross-section data
A = zeros(3,1);
As = zeros(3,1);
I = zeros(3,1);

for i=1:3
    [A(i),As(i),I(i)] = cross_section_char(inp.b,inp.h(i));
end

%% Allocate matrices
d = zeros(9*(ne+1),1);
lam = zeros(4*(ne+1),1);

id_u = setdiff(1:9*(ne+1),inp.fixedDofs)';

fext = zeros(size(d));
fext(inp.loadedDofs) = inp.load;

fint = zeros(size(d));
c = zeros(size(lam));
K = sparse(size(d,1),size(d,1));
C = sparse(size(lam,1),size(d,1));
O = sparse(size(lam,1),size(lam,1));
           
eta = 10*inp.tolerance;
assemble_fint; 
assemble_c_C;

id_l = find(max(abs(C(:,id_u)),[],2)~=0); % Active Lagrange multipliers

x = zeros(size(id_u,1)+size(id_l,1),1);

k = 1;

fprintf('============================================\n');
fprintf('Iteration\teta_1\t\teta_2\n' );
fprintf('============================================\n');

while(any(eta > inp.tolerance))
    assemble_K;
    %% Asemble and solve system ()
    A_full = [K(id_u,id_u),C(id_l,id_u)';C(id_l,id_u),O(id_l,id_l)];
    b = -[fint(id_u)-fext(id_u);c(id_l)];
    x = A_full\b;
    %% Update variables
    d(id_u) = d(id_u) + x(1:size(id_u,1));
    lam(id_l) = x(size(id_u,1)+1:end);
    
    assemble_fint; 
    assemble_c_C;
    get_residuals;
    fprintf( '%d\t\t%e\t%e\n', k, eta(1), eta(2));
    k = k + 1;
end

    function get_residuals
    eta(1) = norm(fint(id_u)-fext(id_u)+C(id_l,id_u)'*lam(id_l))/norm(fext(id_u));
    eta(2) = norm(c(id_l))/min(inp.h);
    end

    function assemble_fint
        ide = [1:6]; % Element code numbers
        fint(:) = 0;
        for i = 1:3 % Layer cycle
            for e = 1:ne % Element cycle
                fint(ide) = fint(ide) + get_finte(d(ide),Le,...
                    inp.E(i),inp.G(i),A(i),As(i),I(i));
                ide = ide+3;
            end
            ide = ide+3;
        end
    end

    function assemble_c_C
        id_lam = [1,2]; 
        id_j = [1:3,(1:3)+3*(ne+1)];
        for i=1:2
            for j=1:ne+1
                [c(id_lam),C(id_lam,id_j)]=get_cj_Cj(inp.h(i:i+1),d(id_j));
                id_lam = id_lam+2;
                id_j = id_j+3;
            end
        end
    end

    function assemble_K
        K(:) = 0;
        %% Element contributions
        ide = [1:6]; % Element code numbers
        for i = 1:3 % Layer cycle
            for e = 1:ne % Element cycle
                K(ide,ide) = K(ide,ide) + get_Kte(d(ide),Le,...
                    inp.E(i),inp.G(i),A(i),As(i),I(i));
                ide = ide+3;
            end
            ide = ide+3;
        end
        
        %% Contributions of Lagrange multipliers
        id_lam = [1,2]; 
        id_phi = [3,3+3*(ne+1)];
        for i = 1:2
            for j = 1:ne+1
                K(id_phi,id_phi) = K(id_phi,id_phi) + get_Kt_lam(...
                    inp.h(i:i+1),d(id_phi),lam(id_lam));
                id_lam = id_lam+2;
                id_phi = id_phi+3;
            end
        end
    end
end
